New Core-Guided and Hitting Set Algorithms for Multi-Objective Combinatorial Optimization

In the last decade, a plethora of algorithms for single-objective Boolean optimization has been proposed that rely on the iterative usage of a highly effective Propositional Satisfiability (SAT) solver. But the use of SAT solvers in Multi-Objective Combinatorial Optimization (MOCO) algorithms is still scarce. Due to this shortage of efficient tools for MOCO, many real-world applications formulated as multi-objective are simplified to single-objective, using either a linear combination or a lexicographic ordering of the objective functions to optimize. In this paper, we extend the state of the art of MOCO solvers with two novel unsatisfiability-based algorithms. The first is a core-guided MOCO solver. The second is a hitting set-based MOCO solver. Experimental results obtained in a wide range of benchmark instances show that our new unsatisfiability-based algorithms can outperform state-of-the-art SAT-based algorithms for MOCO.

==> images/plots.py <==
import pandas
from concurrent.futures.thread import ThreadPoolExecutor
from itertools import product
from functools import reduce
from subprocess import Popen, PIPE
import os

legends_file = "plotLegends.in"
plotLegends = pandas.read_csv(legends_file, index_col=0, header=[0, 1, 2])
plotLegends = plotLegends.transpose()

dataHV_file = "groupedHV_plots.data"
dataHV = pandas.read_fwf(dataHV_file, header=[0, 1], index_col=[0, 1, 2])

dataIGD_file = "groupedIGD_plots.data"
dataIGD = pandas.read_fwf(dataIGD_file, header=[0, 1], index_col=[0, 1, 2])

dataN_file = "groupedN_plots.data"
dataN = pandas.read_fwf(dataN_file, header=[0, 1], index_col=[0, 1, 2])

# outputs descriptiors. file is the name of the script, label
# identifies the type of the output
outputs = (
    # {"file": "./plotN.wls", "label": "N", "data": dataN},
    # {"file": "./plotHV.wls", "label": "HV", "data": dataHV},
    {"file": "./plotIGD.wls", "label": "IGD", "data": dataIGD},
)
sortby = ('13.0', 'SDtruncStrat')
filterAlgs = None


def merger(x, index_y):
    # to be used when creating the intermediate table
    [index, y] = index_y
    y = pandas.concat([y], keys=[index], names=['SuperClass'])
    return x.append(y)


def work(idGroup, extension):
    (id, group) = idGroup
    if sortby:
        group = group.sort_values(axis=0, by=sortby)
    group = group.fillna(0)
    group = group[pandas.DataFrame(
        index=group.columns).merge(
            plotLegends, left_index=True, right_index=True, how='right').index]
    group.columns = plotLegends.index
    string = group.to_csv()
    name = id
    tokens = [wlsFile] + [
        os.path.join("./",
                     ("{}_" + label + "Plot.{}").format(
                        name,
                        extension)), id]
    proc = Popen(tokens, stdin=PIPE, encoding='utf8')
    print("the commandline is {}".format(proc.args))
    proc.communicate(input=string)
    proc.wait()
    print("completed {}".format(proc.args))


for output in outputs:

    wlsFile = output["file"]
    label = output["label"]
    data = output["data"]

    groups = data.groupby(['SuperClass'])
    if filterAlgs:
        groups = groups[filterAlgs]

    # # used to debug:
    # work(list(groups)[0], "eps")
    with pandas.option_context('display.multi_sparse', False),\
         ThreadPoolExecutor(8) as tp:
        tp.map((lambda t: work(*t)), product(groups, ("eps",)))

    work(("Total", data.loc[(['DAL', 'SC', 'FTP']), :]), "eps")

# Local Variables:
# elpy-shell-starting-directory: current-directory
# End:

